Gradient-Congruity Guided Federated Sparse Training

Edge computing allows artificial intelligence and machine learning models to be deployed on edge devices, where they can learn from local data and collaborate to form a global model. Federated learning (FL) is a distributed machine learning technique that facilitates this process while preserving data privacy. However, FL also faces challenges such as high computational and communication costs regarding resource-constrained devices, and poor generalization performance due to the heterogeneity of data across edge clients and the presence of out-of-distribution data. In this paper, we propose the Gradient-Congruity Guided Federated Sparse Training (FedSGC), a novel method that integrates dynamic sparse training and gradient congruity inspection into federated learning framework to address these issues. Our method leverages the idea that the neurons, in which the associated gradients with conflicting directions with respect to the global model contain irrelevant or less generalized information for other clients, and could be pruned during the sparse training process. Conversely, the neurons where the associated gradients with consistent directions could be grown in a higher priority. In this way, FedSGC can greatly reduce the local computation and communication overheads while, at the same time, enhancing the generalization abilities of FL. We evaluate our method on challenging non-i.i.d settings and show that it achieves competitive accuracy with state-of-the-art FL methods across various scenarios while minimizing computation and communication costs.

==> supplements/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 265,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import cm\n",
    "import random\n",
    "import pickle, os\n",
    "import matplotlib.font_manager as font_manager\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "from matplotlib.pyplot import MultipleLocator\n",
    "\n",
    "from scipy.interpolate import make_interp_spline\n",
    "from scipy.ndimage import gaussian_filter1d\n",
    "from scipy.interpolate import interp1d\n",
    "\n",
    "\n",
    "plt.rcParams[\"figure.dpi\"] = 120\n",
    "\n",
    "\n",
    "COLORS = ['#8c96c6', '#44bb99', '#0297ba', '#B2DD5D', '#ffaabb', '#FDB777']\n",
    "LINE_STYLES = [('^', '-'), ('s', '-'), ('o', '-'), \n",
    "               ('h', '-'), ('v', '-'), ('d', '-')]\n",
    "\n",
    "\n",
    "def pet_save(pet_name):\n",
    "    with open(pet_name + '.pickle', 'wb') as f:\n",
    "        pickle.dump(pet_name, f, pickle.HIGHEST_PROTOCOL)\n",
    "\n",
    "def pet_load(pet_name):\n",
    "    with open(pet_name + '.pickle', 'rb') as f:\n",
    "        return pickle.load(f)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "MINIST"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 267,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480x396 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "res = None\n",
    "\n",
    "# [(x_fedavg, y_fedavg)         ,\n",
    "# (x_fedprox, y_fedprox)         ,\n",
    "# (x_feddst, y_feddst)           ,\n",
    "# (x_feddst_prox, y_feddst_prox) ,\n",
    "# (x_fedsgs, y_fedsgs)           ,\n",
    "# (x_fedsgs_prox, y_fedsgs_prox) ] = pet_load('mnist_noniid_results')\n",
    "res = pet_load('mnist_noniid_results')\n",
    "labels = ['FedAvg', 'FedProx', 'FedDST', \n",
    "          'FedDST' +r'($\\mu$=0.1)', 'FedSGC', \n",
    "          f'FedSGC'+r'($\\lambda$=0.01)']\n",
    "\n",
    "\n",
    "figure = plt.figure(figsize=(4, 3.3))\n",
    "rows, cols = 1, 1\n",
    "axes = figure.add_subplot(rows, cols, 1)\n",
    "\n",
    "\n",
    "\n",
    "sigma = 2.5 # smooth factor\n",
    "for color, ls, (x,y), label in zip(COLORS, LINE_STYLES, res, labels):\n",
    "    ys = gaussian_filter1d(y, sigma=sigma)\n",
    "    # ys[0] = y[0]\n",
    "    \n",
    "    axes.plot(x, ys, color=color, ls=ls[1], label=label)\n",
    "\n",
    "\n",
    "\n",
    "axes.set_ylim(0.7, 0.88)\n",
    "# axes.set_xlim(0.0, 2000)\n",
    "axes.set_xlim(200, 2000)\n",
    "\n",
    "\n",
    "split_x = res[2][0][-1] # x_feddst[-1]\n",
    "axes.axvline(split_x, color='#d62728', lw=0.7, alpha=0.7, ls='--')\n",
    "\n",
    "\n",
    "font = font_manager.FontProperties(family=\"Times New Roman\",\n",
    "                                   style='normal', size=9)\n",
    "axes.set_xlabel(\"Cumulative Upload Cost (MiB)\", font=font)\n",
    "axes.set_ylabel(\"Best Accuracy seen\", font=font)\n",
    "axes.set_title(r'MNIST-noniid, S=0.6, $\\alpha$=0.5',font=font)\n",
    "\n",
    "\n",
    "legend_font = font_manager.FontProperties(family=\"Times New Roman\",\n",
    "                                style='normal', size=9)\n",
    "axes.legend(\n",
    "        loc='best',       \n",
    "        handlelength =1.3,\n",
    "        handleheight = 1,\n",
    "        labelspacing=0.5, # add space between labels\n",
    "        frameon=True,     # don't put a frame\n",
    "        markerfirst=True,\n",
    "        framealpha=0.7,\n",
    "        ncol=1,\n",
    "        borderpad=0.5,\n",
    "        prop=legend_font,\n",
    "        # bbox_to_anchor=(0.17, 0.08)\n",
    "    )\n",
    "\n",
    "for label in axes.get_xticklabels():\n",
    "    label.set_fontproperties(legend_font)\n",
    "\n",
    "for label in axes.get_yticklabels():\n",
    "    label.set_fontproperties(legend_font)\n",
    "\n",
    "\n",
    "axes.grid(ls=':', lw=0.8, alpha=0.4)\n",
    "# axes.grid(ls=(0, (4, 7, 4, 7)), lw=0.3, alpha=0.8, which='minor', )\n",
    "axes.yaxis.set_major_locator(MultipleLocator(0.03))\n",
    "\n",
    "axes.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig(os.path.join(\"./\", \"mnist-noniid.jpg\"), format='jpg', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "CIFAR-10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 268,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480x396 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "res = None\n",
    "\n",
    "res = pet_load('cifar10_noniid_results')\n",
    "labels = ['FedAvg', 'FedProx', 'FedDST', \n",
    "          'FedDST' +r'($\\mu$=0.1)', 'FedSGC', \n",
    "          f'FedSGC'+r'($\\lambda$=0.01)']\n",
    "\n",
    "\n",
    "figure = plt.figure(figsize=(4, 3.3))\n",
    "rows, cols = 1, 1\n",
    "axes = figure.add_subplot(rows, cols, 1)\n",
    "\n",
    "\n",
    "\n",
    "sigma = 2 # smooth factor\n",
    "for color, ls, (x,y), label in zip(COLORS, LINE_STYLES, res, labels):\n",
    "    ys = gaussian_filter1d(y, sigma=sigma)\n",
    "    # ys[0] = y[0]    \n",
    "    axes.plot(x, ys, color=color, ls=ls[1], label=label)\n",
    "\n",
    "\n",
    "\n",
    "axes.set_ylim(0.15, 0.5)\n",
    "axes.set_xlim(0, 750)\n",
    "\n",
    "\n",
    "split_x = res[2][0][-1] # x_feddst[-1]\n",
    "axes.axvline(split_x, color='#d62728', lw=0.7, alpha=0.7, ls='--')\n",
    "\n",
    "\n",
    "font = font_manager.FontProperties(family=\"Times New Roman\",\n",
    "                                   style='normal', size=9)\n",
    "axes.set_xlabel(\"Cumulative Upload Cost (MiB)\", font=font)\n",
    "axes.set_ylabel(\"Best Accuracy seen\", font=font)\n",
    "axes.set_title(r'CIFAR-10-noniid, S=0.6, $\\alpha$=0.5',font=font)\n",
    "\n",
    "\n",
    "legend_font = font_manager.FontProperties(family=\"Times New Roman\",\n",
    "                                style='normal', size=9)\n",
    "axes.legend(\n",
    "        loc='best',       \n",
    "        handlelength =1.3,\n",
    "        handleheight = 1,\n",
    "        labelspacing=0.5, # add space between labels\n",
    "        frameon=True,     # don't put a frame\n",
    "        markerfirst=True,\n",
    "        framealpha=0.7,\n",
    "        ncol=1,\n",
    "        borderpad=0.5,\n",
    "        prop=legend_font,\n",
    "        # bbox_to_anchor=(0.17, 0.08)\n",
    "    )\n",
    "\n",
    "for label in axes.get_xticklabels():\n",
    "    label.set_fontproperties(legend_font)\n",
    "\n",
    "for label in axes.get_yticklabels():\n",
    "    label.set_fontproperties(legend_font)\n",
    "\n",
    "\n",
    "axes.grid(ls=':', lw=0.8, alpha=0.4)\n",
    "# axes.grid(ls=(0, (4, 7, 4, 7)), lw=0.3, alpha=0.8, which='minor', )\n",
    "# axes.xaxis.set_minor_locator(MultipleLocator(250))\n",
    "\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig(os.path.join(\"./\", \"cifar10-noniid.jpg\"), format='jpg', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "PACS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 269,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 960x888 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# COLORS = ['#8c96c6', '#6db2d9', '#44bb99', '#FDB777', '#0297BA', '#ffaabb']\n",
    "COLORS = ['#B2DD5D', '#0297ba', '#8c96c6', '#44bb99', '#FDB777', '#ffaabb']\n",
    "\n",
    "\n",
    "pacs_noniid_results= pet_load('pacs_noniid_results')\n",
    "pacs_noniid_results_with_prox = pet_load('pacs_noniid_results_with_prox')\n",
    "\n",
    "labels = ['FedAvg', 'FedDST', 'FedSGC', \n",
    "          'FedAvg' +r'($\\mu$=0.1)', \n",
    "          'FedDST' +r'($\\mu$=0.1)', \n",
    "          'FedSGC'+r'($\\mu$=0.1)']\n",
    "\n",
    "\n",
    "rows, cols = 2, 2\n",
    "figure = plt.figure(figsize=(4*cols, 3.7*rows))\n",
    "\n",
    "sigma = 0.6 # smooth factor\n",
    "\n",
    "for idx,  target in enumerate(['photo', 'art_painting', 'cartoon', 'sketch']):\n",
    "    axes = figure.add_subplot(rows, cols, idx+1)\n",
    "    res1, res2 = pacs_noniid_results[target], pacs_noniid_results_with_prox[target]\n",
    "    res = res1+res2\n",
    "    \n",
    "    for color, ls, (x,y), label in zip(COLORS, LINE_STYLES, res, labels):\n",
    "        ys = gaussian_filter1d(y, sigma=sigma)\n",
    "        axes.plot(x, ys, color=color, ls=ls[1], label=label)\n",
    "\n",
    "    # axes.set_ylim(0.15, 0.5)\n",
    "    axes.set_xlim(0, 5)\n",
    "\n",
    "\n",
    "    split_x = res[2][0][-1] # x_feddst[-1]\n",
    "    axes.axvline(split_x, color='#d62728', lw=0.7, alpha=0.7, ls='--')\n",
    "\n",
    "\n",
    "    font = font_manager.FontProperties(family=\"Times New Roman\",\n",
    "                                    style='normal', size=9)\n",
    "    axes.set_xlabel(\"Cumulative Upload Cost (GiB)\", font=font)\n",
    "    axes.set_ylabel(\"Best Accuracy seen\", font=font)\n",
    "    axes.set_title(f'Target: {target}',font=font)\n",
    "\n",
    "\n",
    "    legend_font = font_manager.FontProperties(family=\"Times New Roman\",\n",
    "                                    style='normal', size=9)\n",
    "    axes.legend(\n",
    "            loc='best',       \n",
    "            handlelength =1.3,\n",
    "            handleheight = 1,\n",
    "            labelspacing=0.5, # add space between labels\n",
    "            frameon=True,     # don't put a frame\n",
    "            markerfirst=True,\n",
    "            framealpha=0.7,\n",
    "            ncol=1,\n",
    "            borderpad=0.5,\n",
    "            prop=legend_font,\n",
    "            # bbox_to_anchor=(0.17, 0.08)\n",
    "        )\n",
    "\n",
    "    for label in axes.get_xticklabels():\n",
    "        label.set_fontproperties(legend_font)\n",
    "\n",
    "    for label in axes.get_yticklabels():\n",
    "        label.set_fontproperties(legend_font)\n",
    "\n",
    "    axes.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))\n",
    "    axes.grid(ls=':', lw=0.8, alpha=0.4)\n",
    "    # axes.grid(ls=(0, (4, 7, 4, 7)), lw=0.3, alpha=0.8, which='minor', )\n",
    "    # axes.xaxis.set_minor_locator(MultipleLocator(250))\n",
    "\n",
    "plt.subplots_adjust(wspace=1, hspace=1)\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig(os.path.join(\"./\", \"pacs-sep.jpg\"), format='jpg', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "MNIST With Different Spasity Levels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 270,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 480x396 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# [(x_feddst6, y_feddst6), (x_fedsgc6, y_fedsgc6), (x_feddst7, y_feddst7),  (x_fedsgc7, y_fedsgc7)] = pet_load('mnist_noniid_diff_s')\n",
    "[(x_fedavg, y_fedavg)           ,\n",
    "(x_fedprox, y_fedprox)         ,\n",
    "(x_feddst, y_feddst)           ,\n",
    "(x_feddst_prox, y_feddst_prox) ,\n",
    "(x_fedsgc, y_fedsgc)           ,\n",
    "(x_fedsgc_prox, y_fedsgc_prox) ] = pet_load('mnist_noniid_results')\n",
    "\n",
    "res = pet_load('mnist_noniid_diff_s')\n",
    "res += [(x_feddst, y_feddst), (x_fedsgc, y_fedsgc)]\n",
    "\n",
    "labels = ['FedDST (S=0.6)', 'FedSGC (S=0.6)', 'FedDST (S=0.7)', \n",
    "          'FedSGC (S=0.7)', 'FedDST (S=0.8)', 'FedSGC (S=0.8)']\n",
    "\n",
    "# '#8c96c6', '#44bb99', '#B2DD5D', \n",
    "COLORS = ['#ffaabb', '#ffaabb', \n",
    "          '#44bb99', '#44bb99', \n",
    "          '#8c96c6', '#8c96c6']\n",
    "\n",
    "S_LINE_STYLES = [('^', (0, (1, 1.5, 1))), ('s', '-'), \n",
    "               ('o', (0, (1, 1.5, 1))), ('h', '-'), \n",
    "               ('v', (0, (1, 1.5, 1))), ('d', '-')]\n",
    "\n",
    "figure = plt.figure(figsize=(4, 3.3))\n",
    "rows, cols = 1, 1\n",
    "axes = figure.add_subplot(rows, cols, 1)\n",
    "\n",
    "\n",
    "\n",
    "sigma = 2 # smooth factor\n",
    "for color, ls, (x,y), label in zip(COLORS, S_LINE_STYLES, res, labels):\n",
    "    ys = gaussian_filter1d(y, sigma=sigma)\n",
    "    # ys[0] = y[0]    \n",
    "    axes.plot(x, ys, color=color, ls=ls[1], label=label)\n",
    "\n",
    "\n",
    "\n",
    "axes.set_ylim(0.6, 0.88)\n",
    "axes.set_xlim(0, 2000)\n",
    "\n",
    "\n",
    "# split_x = res[2][0][-1] # x_feddst[-1]\n",
    "# axes.axvline(split_x, color='#d62728', lw=0.7, alpha=0.7, ls='--')\n",
    "\n",
    "# split_x = res[1][0][-1] # x_feddst[-1]\n",
    "# axes.axvline(split_x, color='#d62728', lw=0.7, alpha=0.7, ls='--')\n",
    "\n",
    "# split_x = res[-1][0][-1] # x_feddst[-1]\n",
    "# axes.axvline(split_x, color='#d62728', lw=0.7, alpha=0.7, ls='--')\n",
    "\n",
    "font = font_manager.FontProperties(family=\"Times New Roman\",\n",
    "                                   style='normal', size=9)\n",
    "axes.set_xlabel(\"Cumulative Upload Cost (MiB)\", font=font)\n",
    "axes.set_ylabel(\"Best Accuracy seen\", font=font)\n",
    "axes.set_title(r'MNIST-noniid, $\\alpha=0.5$, $\\lambda=0.01$',font=font)\n",
    "\n",
    "\n",
    "legend_font = font_manager.FontProperties(family=\"Times New Roman\",\n",
    "                                style='normal', size=9)\n",
    "axes.legend(\n",
    "        loc='best',       \n",
    "        handlelength =1.3,\n",
    "        handleheight = 1,\n",
    "        labelspacing=0.5, # add space between labels\n",
    "        frameon=True,     # don't put a frame\n",
    "        markerfirst=True,\n",
    "        framealpha=0.7,\n",
    "        ncol=1,\n",
    "        borderpad=0.5,\n",
    "        prop=legend_font,\n",
    "        # bbox_to_anchor=(0.17, 0.08)\n",
    "    )\n",
    "\n",
    "for label in axes.get_xticklabels():\n",
    "    label.set_fontproperties(legend_font)\n",
    "\n",
    "for label in axes.get_yticklabels():\n",
    "    label.set_fontproperties(legend_font)\n",
    "\n",
    "\n",
    "axes.grid(ls=':', lw=0.8, alpha=0.4)\n",
    "# axes.grid(ls=(0, (4, 7, 4, 7)), lw=0.3, alpha=0.8, which='minor', )\n",
    "# axes.xaxis.set_minor_locator(MultipleLocator(250))\n",
    "\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "plt.savefig(os.path.join(\"./\", \"mnist-s.jpg\"), format='jpg', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "COLORS = ['#fdc086', '#8c96c6', '#FFAABB', '#41b6c4', '#44BB99', '#0077BB', '#fecc5c', '#8c6bb1', '#e78ac3', '#e6550d']\n",
    "\n",
    "x = range(10)\n",
    "y = np.linspace(1, 10, num=10)\n",
    "\n",
    "plt.figure(figsize=(10, 5))\n",
    "for i in range(len(COLORS)):\n",
    "    plt.plot(x, y+i+1, color=COLORS[i], label=COLORS[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

